The flip-graph of the 4-dimensional cube is connected

Flip-graph connectedness is established here for the vertex set of the 4-dimensional cube. It is found as a consequence that this vertex set has 92 487 256 triangulations, partitioned into 247 451 symmetry classes.

==> Proposition3/Matlab/enumerateLa.m <==
% This Matlab code enumerates set L_a(S) where S is a subset of {0,1}^4/a
% so that kappa(a)\{a} is a subset of S. See the manuscript entitled:
% The flip-graph of the 4-dimensional cube is connected (by L. Pournin)
% for comprehensive explanations regarding all the notations, and the
% problem at hand.
clear all;

disp('Which set do you want to enumerate?');
disp('La(S_1) -> 1');
disp('La(S_2) -> 2');
disp('La(S_3) -> 3');
Si=input ('1/2/3 [1]: ', 's');
if isempty(Si)
    Si = 1;
else
    Si=str2num(Si);
end

if(Si==1)
  vert2char={'b' 'c' 'd' 'e' 'f' 'g' 'i' 'j' 'k' 'l' 'm'};
  triangs_file='triangsS1.txt';
  circuits_file='circuitsS1.txt';
  pointconfiguration='{b,c,d,e,f,g,i,j,k,l,m}/a';
elseif(Si==2)
  vert2char={'b' 'c' 'e' 'f' 'g' 'h' 'i' 'l' 'm' 'n' 'o'};
  triangs_file='triangsS2.txt';
  circuits_file='circuitsS2.txt';
  pointconfiguration='{b,c,e,f,g,h,i,l,m,n,o}/a';
elseif(Si==3)
  vert2char={'b' 'c' 'd' 'e' 'h' 'i' 'l' 'm' 'n' 'o'};
  triangs_file='triangsS3.txt';
  circuits_file='circuitsS3.txt';
  pointconfiguration='{b,c,d,e,h,i,l,m,n,o}/a';
else
  disp('Please type in 1, 2, or 3!')
  finish
end

% reads the triangulations file into the cell array of strings triangs. This
% array is made up of one column. Each line in this array contains a string
% that defines one triangulation of set S. For example, the string
% 'bcej ceij' represents the triangulation of S that contains the two 
% tetrahedra {b,c,e,j}/a and {c,e,i,j}/a.

disp(['Loading triangulations of point configuration ' pointconfiguration ' from file ' triangs_file]);
tmp=textread(triangs_file,'%s','delimiter','\n','whitespace','');
for i=1:size(tmp,1)
  tri=regexprep(tmp{i,1}, '},{', ' ');
  for j=size(vert2char,2):-1:1
    tri=regexprep(tri, num2str(j-1), vert2char{1,j});
  end
  tri=regexprep(tri, ',', '');
  tri=regexprep(tri, '{{', '');
  triangs(i,1)={regexprep(tri, '}}', '')};
end
clear tmp;

% Reads the file containing the circuits of S into the cell array of
% strings tmp. This array is made up of one column. Each line in this
% array contains a string that defines one circuit of set S and its
% Radon partition. For example, the string 'bi j' represents circuit
% {b,i,j}/a whose Radon partition is {{b,i},{j}}/a.

disp(['Loading circuits of point configuration ' pointconfiguration ' from file ' circuits_file]);
tmp=textread(circuits_file,'%s','delimiter','\n','whitespace','');
tmp=tmp(3:size(tmp,1)-1,1);
for i=1:size(tmp,1)
  cir=regexprep(tmp{i,1}, '},{', ' ');
  for j=size(vert2char,2):-1:1
    cir=regexprep(cir, num2str(j-1), vert2char{1,j});
  end  
  cir=regexprep(cir, ',', '');
  cir=regexprep(cir, '[{', '');
  tmp(i,1)={regexprep(cir, '}]', '')}; 
end

% Reads the file containing the circuits of {0,1}^4 into the cell array
% of strings tmp2. This array is made up of one column. Each line in 
% this array contains a string that defines one circuit of {0,1}^4 and
% its Radon partition in the same format used above for the circuits of
% S. For example, the string 'bkn ejl' represents circuit {b,e,j,k,l,n}
% whose Radon partition is {{b,k,n},{e,j,l}}.

disp('Loading circuits of the 4-dimensional cube from file circuits4cube.txt');
tmp2=textread('circuits4cube.txt','%s','delimiter','\n','whitespace','');
tmp2=tmp2(3:size(tmp2,1)-1,1);
for i=1:size(tmp2,1)
  cir=regexprep(tmp2{i,1}, '},{', ' ');
  for j=16:-1:1
    cir=regexprep(cir, num2str(j-1), char(j+96));
  end  
  cir=regexprep(cir, ',', '');
  cir=regexprep(cir, '[{', '');
  tmp2(i,1)={regexprep(cir, '}]', '')}; 
end

% Finds the circuits of point configuration S that belong to Z(a)/a. These
% circuits are stored in the cell array of strings circuits, made up of one
% column. Each line in this array contains a string that defines one circuit
% of {0,1}^4/a, its Radon partition, and sets epsilon_a^-(z)/a and 
% epsilon_a^+(z)/a (see the manuscript for details). For example, the string
% 'fl dej' represents circuit {d,e,f,j,l}/a so that epsilon_a^-(z)/a={f,l}/a
% and epsilon_a^+(z)/a={d,e,j}/a. In addition, recall that for any such
% cicuit z/a, epsilon_a^-(z)/a and epsilon_a^+(z)/a are the two elements of
% the Radon partition of z/a. As a consequence, the Radon partition of the
% circuit represented by line 'fl dej' is indeed {{f,l},{d,e,j}}/a.

circuits={};
for i=1:size(tmp,1)
  [part1,part2]=strtok(tmp{i,1});
  part2=regexprep(part2, ' ', '');
  cir1=['a' part1 ' ' part2];
  cir2=['a' part2 ' ' part1];
  for j=1:size(tmp2,1)
    if(strcmp(cir1,tmp2{j,1}))
      circuits=[circuits;[part1 ' ' part2]];
    end
    if(strcmp(cir2,tmp2{j,1}))
      circuits=[circuits;[part2 ' ' part1]];        
    end
  end
end

% For all the circuits z/a stored in array circuits, computes the triangulation
% tau^-. This triangulation is the unique triangulation of z/a that contains
% epsilon_a^-(z)/a. See the manuscript for more details. These triangulations
% are stored in cell array tau. This array is made up of one column. Its i-th
% line contains a string that gives the triangulation tau^- of the circuit z
% stored in the i-th line of array circuits. For example, if line 3 of tau is
% string 'flej fldj flde' then the triangulation tau^- of the circuit z stored
% in line 3 of array circuits is the triangulation that contains {f,l,e,j}/a,
% {f,l,d,j}/a, and {f,l,d,e}/a as its three maximal faces. Observe that the
% vertices of each simplex in every triangulation are sorted in ascending
% alphabetical order, and that the list of the simplices in a triangulation is
% sorted in ascending lexicographic order.

disp('computing the triangulations tau^- for every z in Z(a)/a...');
tau={};
for i=1:size(circuits,1)
  % part1 and part2 are the two elements in the Radon partition
  % of circuit z found in the i-th line of array circuits.
  [part1,part2]=strtok(circuits{i,1});
  part2=regexprep(part2, ' ', '');
  sortedtri={};
  for j=1:size(part2,2)
    % removes the j-th letter of part2 and concatenates the result
    % with part1. This creates one of the simplices of tau^-
    % stored in the variable simplex.
    simplex=strcat(part1,regexprep(part2,part2(1,j),''));
    % the vertices of this simplex will be sorted in ascending
    % alphabetic order (this amounts to apply a permutation to the
    % characters in the string simplex).
    sortedsimplex={};
    % As a first step the vertices of the simplex are split into the
    % cell array sortedsimplex (one column per vertex, and one row) 
    for k=1:size(simplex,2)
      sortedsimplex=[sortedsimplex;simplex(1,k)];
    end
    % Sorts the cell array sortedsimplex in ascending alphabetic order
    sortedsimplex=sort(sortedsimplex);
    % Recreates the string simplex whose letters are now sorted.
    simplex='';
    for k=1:size(sortedsimplex,1)
      simplex=strcat(simplex,sortedsimplex{k,1});
    end
    % Puts the sorted simplex into the last row of cell array sortedtri
    sortedtri=[sortedtri;simplex];
  end
  % Sorts the cell array sortedtri in ascending lexicographic order
  sortedtri=sort(sortedtri);
  tri='';
  % Recreates a string tri with all the simplices of triangulation tau^-
  % sorted in ascendig lexicographic order and each separated of the next one
  % by a whitespace character.
  for k=1:size(sortedtri,1)
    tri=[tri sortedtri{k,1} ' '];
  end
  % Removes the last whitespace character in the string tri and stores it
  % into the last row of cell array tau.
  tau=[tau;tri(1:size(tri,2)-1)];
end

% Finds all the triangulations in La(S) and store them into the cell array
% La. This is done following  algorithm 1 found in the manuscript. Some
% variations from algorithm 1 have will be found whose only incidence is
% on the efficiency of the calculation. They will be mentioned below.

% Initializes La as an empty cell array.
La={};

% Index i points to the i-th triangulation of S, found in row i of cell
% array triangs.
for i=1:size(triangs,1)
   
   % String tri stores the i-th triangulation of S.
   tri=triangs{i,1};
   
   % Now the circuits in cell array circuits will be considered one by one.
   % The flag f1 will be equal to 1 if the circuit considered prevents the
   % triangulation tri to be in La, and to 0 otherwise. This flag is
   % initially set to 0, and the search will finish as soon as a circuit is
   % found that prevents triangulation tri to be in La. The first
   % difference with the algorithm given in the manuscript is that only one
   % flag is used here (whereas two flags f1 and f2 are used in the
   % manuscript for readability).
   f1=0;
   
   % Index j points to the j-th circuit, found in row j of cell array
   % circuits. It is initially equal to one and will be incremented in the
   % while loop below.
   j=1;

   % Here, the condition in the while loop will cause an exit either if all
   % the circuits have been tested or if a circuit is found that prevents
   % triangulation tri to be in La (this occurs when at the end of the while
   % loop flag f1 is equal to 1).
   while(j<=size(circuits,1) && f1==0)
     
     % string cir stores circuit j. 
     cir=circuits{j,1};
     
     % A preliminary check is performed to verify that all the vertices of
     % circuit cir are vertices of triangulation tri. Otherwise, the
     % circuit does not prevent the triangulation to be in La (because of
     % theorem 2 in the manuscript). The flag circuit_is_ok is initially
     % set to 1 and will be changed to 0 whenever a point of circuit cir
     % is not a vertex of triangulation tri. 
     circuit_is_ok=1;
     
     % Index k points to the k-th letter of circuit cir (which is also its 
     % k-th vertex). 
     for k=1:size(cir,2)
       if(isempty(strfind(tri, cir(k))))
         circuit_is_ok=0;
         break
       end
     end
    
     if(circuit_is_ok)
       
       % The first simplex in the triangulation tau^- of cir is stored in
       % the string simplex. The remainder of the triangulation is stored
       % in the string tmptau.
       [simplex,tmptau]=strtok(tau{j,1});
       
       % Now, it will be checked whether the simplex stored in the string
       % simplex is an element of the triangulation tri (equivalently, that
       % all the characters of string simplex are found in a same tetrahedron
       % in string tri). If simplex is an element of tri, its link in tri
       % is computed simulmtaneously and stored in the string link1.       
       link1='';

       % The following while loop will consider one by one all the tetrahadra
       % of triangulation tri. They will be removed from the string tmptri
       % (initially equal to string tri) using Matlab command strtok and
       % stored in the string tetra. 
       tmptri=tri;
       while(isempty(tmptri)==0)
         [tetra,tmptri]=strtok(tmptri);
         tmplink=tetra;
         % This for loop removes every character of the string simplex from
         % the string tmplink.
         for k=1:size(simplex,2)
           tmplink=regexprep(tmplink, simplex(1,k),'');
         end
         
         % If the number of characters removed from string tmplink is equal
         % to the number of characters in the string simplex then this simplex
         % is a subset of tetrahadron tetra, and the remaining of tmplink is
         % an element of its link in triangulation tri. In this case tmplink
         % is concatenated with link1 and flag f1 is set to 1. This flag can
         % still be changed to 0 in the while loop below if some other maximal
         % simplex in triangulation tau^- of cir is not found in the triangulation,
         % or if its link in triangulation tri is not equal to link1.
         if(size(simplex,2)+size(tmplink,2)==4)
           link1=[link1 tmplink ' '];
           f1=1;
         end
       end
      
       % The remaining simplices in tmptau are now checked in a while loop.
       % Observe that this while loop is only executed if f1=1 (that is, if
       % the first simplex of tau^- of cir was found in triangulation tri).
       % For each of these simplices, stored in the string simplex, it is
       % checked that this simplex is found in triangulation tri and that
       % its link in tri is equal to link1. If one of these two conditions
       % are not satisfied, then f1 will be set to 0 and the loop will
       % terminate. The loop alternatively terminates when all the
       % simplices in triangulation tau^- of cir have been found in
       % triangulation tri, and admit link1 as their link in tri. In this
       % case, circuit cir prevents triangulation tri to be in La.
       while(isempty(tmptau)==0 && f1==1)
         [simplex,tmptau]=strtok(tmptau);
         
         % String link2 will store the link of simplex is this simplex is
         % found in triangulation tri. It will be later compared to link1.
         link2='';
         
         % The following while loop will consider one by one all the tetrahadra
         % of triangulation tri. They will be removed from the string tmptri
         % (initially equal to string tri) using Matlab command strtok and
         % stored in the string tetra.
         tmptri=tri;

         % Flag f1 is reset to 0 and will be set to 1 in the for loop if
         %simplex is found as a subset of an element of triangulation tri.
         f1=0;
         while(isempty(tmptri)==0)
           [tetra,tmptri]=strtok(tmptri);
           tmplink=tetra;
           
           % This for loop removes every character in the string simplex from
           % the string tmplink.
           for k=1:size(simplex,2)
             tmplink=regexprep(tmplink, simplex(1,k),'');
           end

           % Again, if the number of characters removed from string tmplink is equal
           % to the number of characters in the string simplex then this simplex
           % is a subset of tetrahadron tetra, and the remaining of tmplink is
           % an element of its link in triangulation tri. In this case tmplink
           % is concatenated with link2.
           if(size(simplex,2)+size(tmplink,2)==4)
             link2=[link2 tmplink ' '];
             f1=1;
           end
         end

         % If the two strings link1 and link2 are not equal then circuit
         % cir is not flippable in triangulation tri and it does not
         % prevent trias triangulation to belong to La. Flag f1 is
         % therefore set to 0, and another circuit will be considered.
         if(strcmp(link1,link2)==0)
           f1=0;
         end
       end

       % If a circuit is found that prevents triangulation tri to be in La
       % then this circuit is stored in circuit_found to be displayed
       % later.
       if(f1==1)
         circuit_found=cir;
       end
     end
     
     % Increases the index j of the circuit
     j=j+1;
   end

   % If f1=0 then no circuit was found that prevents triangulation tri to
   % be in La. So tri is stored in the last row of cell array La. 
   if(f1==0)
     disp([num2str(i) ' over ' num2str(size(triangs,1)) ': triangulation ' triangs{i,1} '/a belongs to La(S)'])
     La=[La;tri];  
   else
     disp([num2str(i) ' over ' num2str(size(triangs,1)) ': triangulation ' triangs{i,1} '/a is not in La(S) because of circuit ' circuit_found '/a.' ]);
   end
end

% Finally displays set La and its size.
disp(' ');
disp(['Found the following ' num2str(size(La,1)) ' triangulations in La(S) :']);
for i=1:size(La,1)
  disp([num2str(i) ': ' La{i,1} '/a' ]);
end




==> Proposition3/c++/enumerateLa.cc <==
// This c++ code enumerates set L_a(S) where S is a subset of {0,1}^4/a
// so that kappa(a)\{a} is a subset of S. See the manuscript entitled
// The flip-graph of the 4-dimensional cube is connected (by L. Pournin)
// for comprehesive explanations regarding all the notations, and the
// problem at hand.

#include <vector>
#include <iostream>
#include <fstream>
#include <string>
#include <sstream>

using namespace std;

// Replaces a string from by a string to in a string str. All the
// occurences of from in str are replaced.
void replaceAll(string& str, const string& from, const string& to)
{
  int i=0;
  while((i = str.find(from, i)) != string::npos)
    {
      str.replace(i, from.length(), to);
      i+=to.length();
    }
}

// Replaces each of the characters in string from by a string to in a string
// str. All the occurences of every characters of from are replaced
void replaceAllChar(string& str, const string& from, const string& to)
{
  for(int j=0;j<from.length();j++)
    replaceAll(str,from.substr(j,1),to);
}

// Checks whether every character of string str2 are found in string str1.
// If yes, return 1. Otherwise returns 0.
int is_subset(string str1,string str2)
{
  int f=0;
  int j;
  for(int i=0;i<str2.length();i++)
    {
      j=0;
      while(j<str1.length() && str1.substr(j,1)!=str2.substr(i,1))
        j++;
      if(j==str1.length())
        return 0;
    }
  return 1;
}

// converts an integer i into a string.
string int2str(int i)
{
  string s;
  stringstream res;
  res << i;
  return res.str();
}

int main()
{
// First, asking which set needs to be enumerated.
// Result is stored in integer variable Si

  int Si;
  cout << "Which set do you want to enumerate?" << "\n";
  cout << "La(S_1) -> 1" << "\n";
  cout << "La(S_2) -> 2" << "\n";
  cout << "La(S_3) -> 3" << "\n";
  cout << "1/2/3 [1]: ";
  cin >> Si;
  if(Si!=1 && Si!=2 && Si!=3)
    {
      Si=1;
    }
  cout << "\n";

// Depending on the value of Si, selects which are the files to be
// loaded (these files are found as outputs of TOPCOM), and how their
// content has to be translated from numbers to characters. 
  string triangs_file,circuits_file,pointconfiguration,vert2char;
  if(Si==1)
    {
      vert2char="bcdefgijklm";
      triangs_file="triangsS1.txt";
      circuits_file="circuitsS1.txt";
      pointconfiguration="{b,c,d,e,f,g,i,j,k,l,m}/a";
    }
  else if(Si==2)
    {
      vert2char="bcefghilmno";
      triangs_file="triangsS2.txt";
      circuits_file="circuitsS2.txt";
      pointconfiguration="{b,c,e,f,g,h,i,l,m,n,o}/a";
    }
  else if(Si==3)
    {
      vert2char="bcdehilmno";
      triangs_file="triangsS3.txt";
      circuits_file="circuitsS3.txt";
      pointconfiguration="{b,c,d,e,h,i,l,m,n,o}/a";
    }
  else
    {
      cout << "We are in BIG trouble there!\n";
      return 1;
    }

// Reads the triangulations file into the vector of strings triangs.
// Each line of this vector contains a string that defines one
// triangulation of set S. For example, the string "bcej ceij"
// represents the triangulation of S that contains the two 
// tetrahedra {b,c,e,j}/a and {c,e,i,j}/a.

  vector<string> triangs;
  cout << "Loading triangulations of point configuration " << pointconfiguration << " from file " << triangs_file << "... ";
  string line;
  ifstream file_handle (triangs_file.c_str());
  if(file_handle.is_open())
    {
      while(file_handle.good())
        {
          getline(file_handle,line);
          replaceAll(line,"},{"," ");
          for(int i=vert2char.length()-1;i>=0;i--)
            replaceAll(line,int2str(i),vert2char.substr(i,1));
          replaceAll(line,",","");
          replaceAll(line,"{{","");
          replaceAll(line,"}}","");
          if(line.length()>2)
            triangs.push_back(line);
        }
      file_handle.close();
    }
  else
    {
      cout << "Unable to open file " << triangs_file << "\n";
      return 1;
    }
  cout << triangs.size() << " triangulations found."<< "\n";


// Reads the file containing the circuits of S into the vector of
// strings tmp. Each line of this vector contains a string that
// defines one circuit of set S and its Radon partition. For
// example, the string "bi j" represents circuit {b,i,j}/a whose
// Radon partition is {{b,i},{j}}/a.

  vector<string> tmp;
  cout << "Loading circuits of point configuration " << pointconfiguration << " from file " << circuits_file << "\n";
  ifstream file_handle2 (circuits_file.c_str());
  if(file_handle2.is_open())
    {
      getline(file_handle2,line); // First line is discarded (from the output format of TOPCOM)
      while(file_handle2.good())
        {
          getline(file_handle2,line);
          replaceAll(line,"},{"," ");
          for(int i=vert2char.length()-1;i>=0;i--)
            replaceAll(line,int2str(i),vert2char.substr(i,1));
          replaceAll(line,",","");
          replaceAll(line,"[{","");
          replaceAll(line,"}]","");
          if(line.length()>2)
            tmp.push_back(line);
        }
      file_handle2.close();
    }
  else
    {
      cout << "Unable to open file " << circuits_file << "\n";
      return 1;
    }

// Reads the file containing the circuits of {0,1}^4 into the vector
// of strings tmp2. Each line in this vector contains a string that
// defines one circuit of {0,1}^4 and its Radon partition in the same
// format used above for the circuits of S. For example, the string
// "bkn ejl" represents circuit {b,e,j,k,l,n} whose Radon partition
// is {{b,k,n},{e,j,l}}.

  vector<string> tmp2;
  string vert4cube="abcdefghijklmnop";
  cout << "Loading circuits of the 4-dimensional cube from file circuits4cube.txt\n";
  ifstream file_handle3 ("circuits4cube.txt");
  if(file_handle3.is_open())
    {
      getline(file_handle3,line); // First line is discarded (from the output format of TOPCOM)
      while(file_handle3.good())
        {
          getline(file_handle3,line);
          replaceAll(line,"},{"," ");
          for(int i=vert4cube.length()-1;i>=0;i--)
            replaceAll(line,int2str(i),vert4cube.substr(i,1));
          replaceAll(line,",","");
          replaceAll(line,"[{","");
          replaceAll(line,"}]","");
          if(line.length()>2)
            tmp2.push_back(line);
        }
      file_handle3.close();
    }
  else
    {
      cout << "Unable to open file circuits4cube.txt\n";
      return 1;
    }

  // Finds the circuits z/a where z belongs to Z(a). These circuits are
  // stored in the vector of strings circuits. Each line in this vector
  // contains a string that defines one such circuit, its Radon partition,
  // epsilon_a^-(z)/a and epsilon_a^+(z)/a (see the manuscript for details).
  // For example, the string "fl dej" represents circuit z/a={d,e,f,j,l}/a,
  // so that epsilon_a^-(z)/a and epsilon_a^+(z)/a are respectively {f,l}/a
  // and {d,e,j}/a.

  vector<string> circuits;
  int k;
  string part1,part2,cir1,cir2;
  cout << "Computing the circuits of point configuration " << pointconfiguration << " that belong to Z(a)/a... ";
  for(int i=0;i<tmp.size();i++)
    {
      k=(tmp[i]).find(" ", 0);
      part1=(tmp[i]).substr(0,k);
      part2=(tmp[i]).substr(k+1,(tmp[i]).length()-k-1);

      cir1="a"+part1+" "+part2;
      cir2="a"+part2+" "+part1;
      for(int j=0;j<tmp2.size();j++)
        {
          if(cir1==tmp2[j])
            circuits.push_back(part1+" "+part2);
          if(cir2==tmp2[j])
            circuits.push_back(part2+" "+part1);
        }
    }

  cout << circuits.size() << " circuits found."<< "\n";

  // Finds all the triangulations in La(S) and store them into the vector
  // of strings La. This is done following  algorithm 1 found in the
  // manuscript. Some variations from algorithm 1 have will be found
  // whose only incidence is on the efficiency of the calculation. They
  // will be mentioned below.

  // Initializes La as a vector of strings.
  vector<string> La;
  string tri,epsilon_minus,epsilon_plus,face,link_face,lambda,lambda2;
  int f1,f2,j,l,l_prev;

  // Index i points to the i-th triangulation of S, found in row i of vector
  // triangs.
  for(int i=0;i<triangs.size();i++)
    {
     // String tri stores the i-th triangulation of S.
     tri=triangs[i];
   
     // Now the circuits in vector circuits will be considered one by one.
     // The flag f1 will be equal to 1 if the circuit considered prevents the
     // triangulation tri to be in La, and to 0 otherwise. This flag is
     // initially set to 0, and the search will finish as soon as a circuit is
     // found that prevents triangulation tri to be in La.
     f1=0;
   
     // Index j points to the j-th circuit, found in row j of vector circuits
     // It is initially equal to 0 and will be incremented in the while loop
     // below.
     j=0;

     // Here, the condition in the while loop will cause an exit either if all
     // the circuits have been tested or if a circuit is found that prevents
     // triangulation tri to be in La (this occurs when at the end of the while
     // loop flag f1 is equal to 1).
     while(j<circuits.size() && f1==0)
       {
         // splits circuit j into epsilon_minus and epsilon_plus.
         k=(circuits[j]).find(" ", 0);
         epsilon_minus=(circuits[j]).substr(0,k);
         epsilon_plus=(circuits[j]).substr(k+1,(circuits[j]).length()-k-1);

         // Initialize lambda to the empty string. This string will store
         // the link of the first face of the triangulation of z that admits
         // epsilon_a^-(z)/a as a subset that is also a face of tri.
         lambda="";

         // f2 is initialized to 1 (see manuscript)
         f2=1;

         // The next loop ranges over the vertices of epsilon_plus. The position
         // of the vertex in string epsilon_plus is given by integer k.
         k=0;
 
         // The loop exists if f2=0 or if all the maximal faces of the
         // triangulation of z/a that admit epsilon_a^-(z)/a as a subset
         // have been treated. In the former case, circuit z/a does not
         // prevent tri to be in La(S). In the latter case, it does.
         while(k<epsilon_plus.length() && f2==1)
           {

             // Initialize lambda2 to the empty string. This string will store
             // the link of the second to last face of the triangulation of z
             // that admits epsilon_a^-(z)/a as a subset that is also a face 
             // of tri.
             lambda2="";

             // builds a maximal face of the triangulation of z that admits
             // epsilon_a^-(z)/a as a subset. This face is obtained removing
             // the vertex of epsilon_plus at position k and by merging the
             // result with epsilon_minus. The face is stored in string face
             face=epsilon_minus+epsilon_plus;
             replaceAll(face,epsilon_plus.substr(k,1),"");

             // Initializes f2 to 0 (see the algorithm in the paper). If face
             // is a face of triangulation tri, then f2 will be reset to 1.
             f2=0;

             // In this while loop, it is checked that string face is indeed a
             // face of triangulation tri. Integer l ranges over every maximal
             // face of triangulation tri. In fact, this integer is the starting
             // position of each face in string tri (so it is a multiple of 5).
             l = 0;

             while(l < tri.length())
               {
                 // checks whether all the vertices of face are also
                 // characters of the face of tri made up of the 4 vertices
                 // from position l to position l+3 in string tri.
                 if(is_subset(tri.substr(l,4),face))
                   {
                     // f2 is set to 1 because string face is a face of triangulation tri
                     f2=1;
                   }
                 // l is incremented. Recall that there is a whitespace between the faces
                 // in string tri! Each face has 4 vertices; + a whitespace so 5 characters
                 // have to be skipped.
                 l=l+5;
               }

             // If string face is a face of triangulation tri, then its link in tri is
             // computed
             if(f2==1)
               {

                 // In this while loop, the link of face in tri is computed. Again,
                 // integer l ranges over every maximal face of triangulation tri.
                 // In fact, this integer is the starting position of each face in
                 // string tri (so it is a multiple of 5).
                 l=0;
                 while(l < tri.length())
                   {
                     // Checks whether all the vertices of face are also
                     // characters of the face of tri made up of the 4 vertices
                     // from position l to position l+3 in string tri.
                     if(is_subset(tri.substr(l,4),face))
                       {
                         // Here, k is 0 when no maximal face of the triangulation of z that
                         // admits epsilon_a^-(z)/a as a subset has been treated yet. In this
                         // case, lambda is initialized to the link of this first face.
                         if(k==0)
                           {
                             // Removes all the chatacters of string face from the
                             // face of tri made up of the 4 vertices from position
                             // l to position l+3 in string tri. Note that each
                             // element of lambda is sorted alphabetically because
                             // of the output format of TOPCOM. Two elements are
                             // separated in string lambda by a whitespace.
                             link_face=tri.substr(l,4);
                             replaceAllChar(link_face, face, "");
                             lambda=lambda+link_face+" ";
                           }
                         // Otherwise, the link of face in tri is stored in string lambda2
                         // with the same formatting as string lambda.
                         else
                           {
                             // Removes all the chatacters of string face from the
                             // face of tri made up of the 4 vertices from position
                             // l to position l+3 in string tri. Note that each
                             // element of lambda is sorted alphabetically because
                             // of the output format of TOPCOM. Two elements are
                             // separated in string lambda by a whitespace.
                             link_face=tri.substr(l,4);
                             replaceAllChar(link_face, face, "");
                             lambda2=lambda2+link_face+" ";
                           }
                       }
                     // l is incremented. Recall that there is a whitespace between the faces
                     // in string tri! Each face has 4 vertices; + a whitespace so 5 characters
                     // have to be skipped.
                     l=l+5;
                   }
               }

             // If at least two faces of the triangulation of z that admits epsilon_a^-(z)/a
             // as a subset have been treated, then lambda2 is compared to lambda.

             if(k>0 && f2==1)
               {
                 // Checks whether the two strings have the same length. If not, the two links
                 // are necessarily distinct. If yes, they necessarily have the same number of
                 // elements.
                 if(lambda.length()==lambda2.length())
                   {
                     // Now, each of the elements of lambda are removed from lambda2.
                     l_prev=0;
                     while((l = lambda.find(" ",l_prev))!=string::npos)
                       {
                         replaceAll(lambda2,lambda.substr(l_prev,l+1-l_prev),"");
                         l_prev=l+1;
                       }
                   }
                 // If lambda2 is now empty then the two links are identical...
                 // If not, f2 is reset to 0.
                 if(lambda2!="")
                   f2=0;
               }
             // Increments k to look at the next face of the triangulation of z that
             // admits epsilon_a^-(z)/a as a subset.

             k=k+1;
           }
         // If f2=0, circuit z/a is not flippable in tri, or epsilon_x^-(z)/a does not
         // belong to tri. Otherwise this circuit prevents tri to belong to La(S).
         if(f2==1)
           f1=1;

         // Increments j to investigate the next circuit...
         j=j+1;
       }
     // If the loop exited with f1=1 then z/a is not in La(S), otherwise it is in La(S)
     if(f1==0)
       {
         replaceAll(tri," ",",");
         cout << i+1 << " over " << triangs.size() << ": triangulation {" << tri << "}/a belongs to La(S).\n";
         La.push_back(tri);
       }
     else
       {
         replaceAll(tri," ",",");
         cout << i+1 << " over " << triangs.size() << ": triangulation {" << tri << "}/a is not in La(S) because of circuit {" << epsilon_minus << "," << epsilon_plus << "}/a.\n";
       }
    }
  // Finally displays La(S) and its size.
  cout << "\nFound the following " << La.size() << " triangulations in La(S) :\n";
  for(int i=0;i<La.size();i++)
    cout << i+1 << ": {" << La[i] << "}/a\n";

  return 0;
}

